Small radius inclusive jet production at the LHC through NNLO+NNLL

The study of hadronic jets and their substructure at hadronic colliders is crucial for improving our understanding of QCD, and searching for new physics. As such, there has been a significant effort to improve their theoretical description. In the small radius limit, inclusive jet production exhibits a universal factorization, enabling the resummation of logarithms which greatly stabilizes theoretical predictions. In this paper, we show how to combine a recently introduced framework for small-$R$ resummation with the STRIPPER subtraction formalism for fragmentation, enabling next-to-next-to-leading order calculations of small-$R$ inclusive jet production for a wide variety of processes at the LHC. We extract the two-loop constants for the jet functions, enabling for the first time next-to-next-to-leading logarithmic resummation matched to next-to-next-to-leading order perturbative calculation. We compare with CMS data for small-$R$ jet production, and find that our results greatly improve the accuracy of the predictions at small-$R$, and stabilize the perturbative convergence and error estimates at larger $R$. Our approach is applicable to a wide class of jet substructure observables exhibiting similar factorization theorems, opening the door to an NNLO jet substructure program at the LHC.

==> anc/NNLOJetConstantsMoments.txt <==
-5.00000e-1 2.70726e3 1.33229e3 9.07392e3 5.11857e3
0.00000e0 4.19978e1 1.81971e2 9.60365e2 7.68662e2
5.00000e-1 9.49986e0 1.09812e2 -3.52954e2 3.08642e2
1.00000e0 -1.94176e1 9.74003e1 4.25669e2 1.76953e2
1.50000e0 -3.03340e1 9.19532e1 7.08806e2 1.68288e2
2.00000e0 -2.92263e1 8.76542e1 9.79384e2 1.62047e2
2.50000e0 -2.13333e1 8.37259e1 1.26417e3 1.56151e2
3.00000e0 -9.92532e0 7.99508e1 1.56126e3 1.50433e2
3.50000e0 4.03397e0 7.62615e1 1.86442e3 1.44855e2
4.00000e0 2.00218e1 7.26489e1 2.17225e3 1.39430e2
4.50000e0 3.74848e1 6.91353e1 2.48667e3 1.34212e2
5.00000e0 5.59311e1 6.57681e1 2.80432e3 1.29286e2
5.50000e0 7.64359e1 6.26199e1 3.12738e3 1.24764e2
6.00000e0 9.83840e1 5.97831e1 3.45492e3 1.20785e2
6.50000e0 1.20950e2 5.73555e1 3.78651e3 1.17511e2
7.00000e0 1.45665e2 5.54208e1 4.12113e3 1.15117e2
7.50000e0 1.71286e2 5.40336e1 4.46028e3 1.13795e2
8.00000e0 1.98109e2 5.32161e1 4.80181e3 1.13748e2
8.50000e0 2.26388e2 5.29596e1 5.14314e3 1.15190e2
9.00000e0 2.56809e2 5.32280e1 5.48465e3 1.18322e2
9.50000e0 2.88226e2 5.39667e1 5.82400e3 1.23296e2
1.00000e1 3.21447e2 5.51218e1 6.15921e3 1.30147e2
1.05000e1 3.55641e2 5.66652e1 6.48820e3 1.38728e2
1.10000e1 3.91333e2 5.86047e1 6.81162e3 1.48676e2
1.15000e1 4.27781e2 6.09674e1 7.12896e3 1.59451e2
1.20000e1 4.65098e2 6.37739e1 7.44304e3 1.70447e2
1.25000e1 5.03319e2 6.70248e1 7.75552e3 1.81126e2
1.30000e1 5.41638e2 7.06992e1 8.06765e3 1.91109e2
1.35000e1 5.80258e2 7.47546e1 8.38063e3 2.00207e2
1.40000e1 6.19050e2 7.91254e1 8.69639e3 2.08382e2
1.45000e1 6.57894e2 8.37255e1 9.01517e3 2.15697e2
1.50000e1 6.97143e2 8.84540e1 9.33513e3 2.22263e2
1.55000e1 7.36487e2 9.32057e1 9.65723e3 2.28205e2
1.60000e1 7.75879e2 9.78819e1 9.97855e3 2.33641e2
1.65000e1 8.15649e2 1.02400e2 1.03008e4 2.38675e2
1.70000e1 8.55674e2 1.06698e2 1.06219e4 2.43388e2
1.75000e1 8.95664e2 1.10738e2 1.09422e4 2.47847e2
1.80000e1 9.36171e2 1.14504e2 1.12607e4 2.52102e2
1.85000e1 9.76804e2 1.17995e2 1.15775e4 2.56189e2
1.90000e1 1.01725e3 1.21224e2 1.18926e4 2.60137e2
1.95000e1 1.05803e3 1.24211e2 1.22062e4 2.63967e2
2.00000e1 1.09841e3 1.26980e2 1.25167e4 2.67692e2
2.05000e1 1.13937e3 1.29559e2 1.28257e4 2.71327e2
2.10000e1 1.17940e3 1.31973e2 1.31335e4 2.74879e2
2.15000e1 1.21944e3 1.34247e2 1.34401e4 2.78358e2
2.20000e1 1.25925e3 1.36403e2 1.37439e4 2.81768e2
2.25000e1 1.29877e3 1.38460e2 1.40465e4 2.85116e2
2.30000e1 1.33804e3 1.40436e2 1.43478e4 2.88406e2
2.35000e1 1.37689e3 1.42347e2 1.46481e4 2.91644e2
2.40000e1 1.41563e3 1.44205e2 1.49472e4 2.94833e2

==> anc/README <==
Results of the paper "Small radius inclusive jet production at the LHC through NNLO+NNLL" by Terry Generet, Kyle Lee, Ian Moult, Rene Poncelet and Xiaoyuan Zhang

The file "NNLOJetConstantsMoments.txt" contains the first few moments of the NNLO jet function constants as extracted in the paper.
Each row contains, in this order: N J_q(N) error(J_q(N)) J_g(N) error(J_g(N))

The other files are plots showing the final results. The plots labeled "Absolute" show the results for the absolute spectra, while the plots labeled "Ratio" show the results for the ratios to R=0.4.
Each filename contains a string "_RXXX_": this indicates the value of the jet radius parameter of the corresponding results. E.g. "_R0.8_" contains the results for R=0.8.
Each filename also contains a string "XXXyYYY", which indicates the rapidity bin. E.g. "_0.5y1.0_" contains the results for 0.5<|y|<1.0.
